DuckDB on xNVMe

DuckDB is designed for portability. It is also designed to run anywhere, and possibly in contexts where it can be specialized for performance, e.g., as a cloud service or on a smart device. In this paper, we consider the way DuckDB interacts with local storage. Our long term research question is whether and how SSDs could be co-designed with DuckDB. As a first step towards vertical integration of DuckDB and programmable SSDs, we consider whether and how DuckDB can access NVMe SSDs directly. By default, DuckDB relies on the POSIX file interface. In contrast, we rely on the xNVMe library and explore how it can be leveraged in DuckDB. We leverage the block-based nature of the DuckDB buffer manager to bypass the synchronous POSIX I/O interface, the file system and the block manager. Instead, we directly issue asynchronous I/Os against the SSD logical block address space. Our preliminary experimental study compares different ways to manage asynchronous I/Os atop xNVMe. The speed-up we observe over the DuckDB baseline is significant, even for the simplest scan query over a TPC-H table. As expected, the speed-up increases with the scale factor, and the Linux NVMe passthru improves performance. Future work includes a more thorough experimental study, a flexible solution that combines raw NVMe access and legacy POSIX file interface as well the co-design of DuckDB and SSDs.

==> src/LFS_read.cpp <==
void LocalFileSystem::Read(FileHandle &handle, void *buffer, int64_t nr_bytes, idx_t location) {
	int fd = handle.Cast<UnixFileHandle>().fd;
	auto read_buffer = char_ptr_cast(buffer);
	while (nr_bytes > 0) {
		int64_t bytes_read =
		    pread(fd, read_buffer, UnsafeNumericCast<size_t>(nr_bytes), UnsafeNumericCast<off_t>(location));
		if (bytes_read == -1) {
			throw IOException("Could not read from file \"%s\": %s", {{"errno", std::to_string(errno)}}, handle.path,
			                  strerror(errno));
		}
		if (bytes_read == 0) {
			throw IOException(
			    "Could not read enough bytes from file \"%s\": attempted to read %llu bytes from location %llu",
			    handle.path, nr_bytes, location);
		}
		read_buffer += bytes_read;
		nr_bytes -= bytes_read;
		location += UnsafeNumericCast<idx_t>(bytes_read);
	}
}

int64_t LocalFileSystem::Read(FileHandle &handle, void *buffer, int64_t nr_bytes) {
	int fd = handle.Cast<UnixFileHandle>().fd;
	int64_t bytes_read = read(fd, buffer, UnsafeNumericCast<size_t>(nr_bytes));
	if (bytes_read == -1) {
		throw IOException("Could not read from file \"%s\": %s", {{"errno", std::to_string(errno)}}, handle.path,
		                  strerror(errno));
	}
	return bytes_read;
}



==> src/filebufferFS_read.cpp <==
void FileBuffer::Read(FileHandle &handle, uint64_t location) {
	D_ASSERT(type != FileBufferType::TINY_BUFFER);
	handle.Read(internal_buffer, internal_size, location);
}

==> src/filebufferxnvme_sync_read.cpp <==
void FileBuffer::Read(xnvme_dev *dev, uint64_t location) {
	D_ASSERT(type != FileBufferType::TINY_BUFFER);

	// extract meta data from device
	auto geo = xnvme_dev_get_geo(dev);
	auto lba_size = geo->nbytes;
	auto lba_location = location / lba_size;
	auto mdts_size = geo->mdts_nbytes;
	auto lbas_pr_mdts = mdts_size / lba_size;
	uint64_t submissions = 1 + ((internal_size - 1) / mdts_size);

	for (uint64_t i = 0; i < submissions; i++) {
		auto offset = i * mdts_size;
		auto *payload = internal_buffer + offset;
		auto lbas = internal_size - offset >= mdts_size ? lbas_pr_mdts : (internal_size - offset) / lba_size;

		struct xnvme_cmd_ctx ctx = xnvme_cmd_ctx_from_dev(dev);

		xnvme_nvm_read(&ctx, xnvme_dev_get_nsid(dev), lba_location + i * lbas_pr_mdts, (uint16_t)lbas - 1, payload,
		               nullptr);
	}
}


==> src/test.sh <==
#!/usr/bin/env bash

# Configuration
DB="benchmark.duckdb"
DEV="/dev/ng1n1"
CUSTOM="../builds/duckdb_nvme"
STANDARD="../builds/duckdb_file"
sfs=(0.01 0.1 1 2 4 6 8 10 20 40 60 80 100)
RUNS=10
RESULTS="../results/test_results.txt"

if ! sudo -v; then
        echo "Error: sudo required to clear OS caches."
        exit 1
fi

function remove_existing_db() {
        if [ -f "$DB" ]; then
                echo "Removing previous database..."
                rm "$DB"
        fi
}

function clear_caches() {
        echo -e "\tClearing system cache..."
        sudo sync
        echo 3 | sudo tee /proc/sys/vm/drop_caches > /dev/null
}

function run_write_benchmark() {
        local bin=$1
        local label=$2
        local sf=$3
        local file=$4
        local total_s=0
        local query="EXPLAIN ANALYZE CALL dbgen(sf=$sf);"

        echo "-----------------------------------"
        echo "Benchmark $label"
        if [ "$file" = "$DB" ]; then
                remove_existing_db
        fi
        clear_caches
        echo -e "\tRunning query..."
        result=$(echo "$query" | $bin $file)
        time_s=$(echo "$result" | grep "Total Time" | sed -E 's/[^0-9.]//g')
        echo -e "\t\tRun 1: $time_s s"
        total_s=$(echo "$total_s + $time_s" | bc)

        avg=$(echo "scale=3; $total_s / 1" | bc)
	echo "$avg" >> $RESULTS
        echo -e "\nAverage time for $label: $avg s"
        echo
}

function run_read_benchmark() {
        local bin=$1
        local label=$2
        local file=$3
        local total_s=0
        local query="EXPLAIN ANALYZE SELECT * FROM customer;"

        echo "-----------------------------------"
        echo "Benchmark $label"
        for i in $(seq 1 $RUNS); do
                clear_caches
                echo -e "\tRunning query..."
                result=$(echo "$query" | $bin $file)
                time_s=$(echo "$result" | grep "Total Time" | sed -E 's/[^0-9.]//g')
                echo -e "\t\tRun $i: $time_s s"
                total_s=$(echo "$total_s + $time_s" | bc)
        done

        avg=$(echo "scale=3; $total_s / $RUNS" | bc)
	echo "$avg" >> $RESULTS
        echo -e "\nAverage time for $label: $avg s"
        echo
}

function run_tpch_query() {
        local bin=$1
        local label=$2
        local query_num=$3
        local sf=$4
        local file=$5
        local tpch="tpch-$query_num.txt"
        local tpch_answer="tpch-answer-$query_num.txt"

        echo "-----------------------------------"
        echo "Testing $label"
        local tpch_query="PRAGMA tpch($query_num);"
        local tpch_answer_query="FROM tpch_answers() WHERE query_nr=$query_num AND scale_factor=$sf;"

        echo "$tpch_query" | $bin $file > "$tpch"
        echo "$tpch_answer_query" | $bin $file > "$tpch_answer"

        python3 check_tpch.py "$tpch" "$tpch_answer"

        STATUS=$?

        if [ $STATUS -eq 0 ]; then
                echo -e "\t✅ Output matches expected output"
        elif [ $STATUS -eq 2 ]; then
                echo -e "\t❌ Output does not match expected output"
        else
                echo -e "\t⚠ Error running the checker"
        fi

        rm "$tpch"
        rm "$tpch_answer"
}

#-------------------------------------------
# RUN BENCHMARKS
# ------------------------------------------

remove_existing_db

echo "" > $RESULTS

for sf in "${sfs[@]}"; do
        echo "sf: $sf"
        echo "sf: $sf" >> $RESULTS
        echo "===> WRITE-INTENSIVE QUERY BENCHMARK! RUNS: $RUNS"
        run_write_benchmark "$STANDARD" "Standard DuckDB (Write)" "$sf" "$DB"
        run_write_benchmark "$CUSTOM -new" "xnvme DuckDB (Write) " "$sf" "$DEV"

        if echo "$sf <= 1" | bc -l | grep -q 1; then
                echo "===> CHECKING IF DATABASE IS CORRECT!"
                run_tpch_query "$STANDARD" "Standard DuckDB (Test) tpch query 4" "4" "$sf" "$DB"
                run_tpch_query "$CUSTOM" "xnvme DuckDB (Test) tpch query 4" "4" "$sf" "$DEV"
        fi

        echo "===> READ-INTENSIVE QUERY BENCHMARK! RUNS: $RUNS"
        run_read_benchmark "$STANDARD" "Standard DuckDB (Read)" "$DB"
        run_read_benchmark "$CUSTOM" "xnvme DuckDB (Read)" "$DEV"

        remove_existing_db

        echo ""
done



==> src/xnvmeFS_read.cpp <==
void XNVMEFileSystem::Read(FileHandle &handle, void *buffer, int64_t nr_bytes, idx_t location) {
	auto dev = handle.Cast<XNVMEFileHandle>().dev;
	auto read_buffer = char_ptr_cast(buffer);
	xnvme_cmd_ctx ctx;
	ctx = xnvme_cmd_ctx_from_dev(dev);

	while (nr_bytes > 0) {
		SubmitRead(handle.path, &ctx, read_buffer, nr_bytes, location);
		int64_t bytes_read = UnsafeNumericCast<int64_t>(ctx.cpl.result);
		if (bytes_read == 0) {
			throw IOException(
			    "Could not read enough bytes from file \"%s\": attempted to read %llu bytes from location %llu",
			    handle.path, nr_bytes, location);
		}
		read_buffer += bytes_read;
		nr_bytes -= bytes_read;
		location += UnsafeNumericCast<idx_t>(bytes_read);
	}
}

int64_t XNVMEFileSystem::Read(FileHandle &handle, void *buffer, int64_t nr_bytes) {
	auto dev = handle.Cast<XNVMEFileHandle>().dev;
	xnvme_cmd_ctx ctx;
	ctx = xnvme_cmd_ctx_from_dev(dev);
	SubmitRead(handle.path, &ctx, buffer, nr_bytes, 0);
	int64_t bytes_read = UnsafeNumericCast<int64_t>(ctx.cpl.result);
	return bytes_read;
}

==> src/xnvmeFS_submit_read.cpp <==
void XNVMEFileSystem::SubmitRead(string &filepath, xnvme_cmd_ctx *ctx, void *buffer, int64_t nr_bytes, idx_t location) {
	int err = xnvme_file_pread(ctx, buffer, UnsafeNumericCast<size_t>(nr_bytes), UnsafeNumericCast<off_t>(location));
	if (err || xnvme_cmd_ctx_cpl_status(ctx)) {
		xnvme_cli_perr("xnvme_file_pread()", err);
		xnvme_cmd_ctx_pr(ctx, XNVME_PR_DEF);
	}
}
